First Light And Reionisation Epoch Simulations (FLARES) V: The redshift frontier

The James Webb Space Telescope (JWST) is set to transform many areas of astronomy, one of the most exciting is the expansion of the redshift frontier to $z>10$. In its first year alone JWST should discover hundreds of galaxies, dwarfing the handful currently known. To prepare for these powerful observational constraints, we use the First Light And Reionisation Epoch (FLARES) simulations to predict the physical and observational properties of the $z>10$ population of galaxies accessible to JWST. This is the first time such predictions have been made using a hydrodynamical model validated at low redshift. Our predictions at $z=10$ are broadly in agreement with current observational constraints on the far-UV luminosity function and UV continuum slope $\beta$, though the observational uncertainties are large. We note tension with recent constraints $z\sim 13$ from Harikane et al. 2022 - compared to these constraints, FLARES predicts objects with the same space density should have an order of magnitude lower luminosity, though this is mitigated slightly if dust attenuation is negligible in these systems. Our predictions suggest that in JWST's first cycle alone, around $600$ galaxies should be identified at $z>10$, with the first small samples available at $z>13$.

==> update.sh <==

sh update_figs.sh
git add *
git commit -m "updated figures"
git push


==> update_figs.sh <==

# git rm figures/*



# cp ../analysis/ figs/
cp ../analysis/LF/figs/UVLF_panel.pdf figures/
cp ../analysis/CSFD/figs/UVLD.pdf figures/
cp ../analysis/CSFD/figs/UVLD_models.pdf figures/
cp ../analysis/N/figs/N.pdf figures/
cp ../analysis/N/figs/N_delta.pdf figures/
cp ../analysis/observational_properties/figs/sed.pdf figures/
cp ../analysis/observational_properties/figs/CIII.pdf figures/
cp ../analysis/observational_properties/figs/balmer.pdf figures/
cp ../analysis/observational_properties/figs/miri.pdf figures/
cp ../analysis/observational_properties/figs/size.pdf figures/
cp ../analysis/forecast/figs/CN.pdf figures/
cp ../analysis/forecast/figs/LF_forecast.pdf figures/
cp ../analysis/observational_properties/figs/beta.pdf figures/
cp ../analysis/observational_properties/figs/beta2.pdf figures/
cp ../analysis/physical_properties/figs/L.pdf figures/
cp ../analysis/physical_properties/figs/physical_properties.pdf figures/

